Hierarchical data-driven approach to fitting numerical relativity data for nonprecessing binary black holes with an application to final spin and radiated energy

Numerical relativity is an essential tool in studying the coalescence of binary black holes (BBHs). It is still computationally prohibitive to cover the BBH parameter space exhaustively, making phenomenological fitting formulas for BBH waveforms and final-state properties important for practical applications. We describe a general hierarchical bottom-up fitting methodology to design and calibrate fits to numerical relativity simulations for the three-dimensional parameter space of quasicircular nonprecessing merging BBHs, spanned by mass ratio and by the individual spin components orthogonal to the orbital plane. Particular attention is paid to incorporating the extreme-mass-ratio limit and to the subdominant unequal-spin effects. As an illustration of the method, we provide two applications, to the final spin and final mass (or equivalently: radiated energy) of the remnant black hole. Fitting to 427 numerical relativity simulations, we obtain results broadly consistent with previously published fits, but improving in overall accuracy and particularly in the approach to extremal limits and for unequal-spin configurations. We also discuss the importance of data quality studies when combining simulations from diverse sources, how detailed error budgets will be necessary for further improvements of these already highly accurate fits, and how this first detailed study of unequal-spin effects helps in choosing the most informative parameters for future numerical relativity runs.

==> anc/FinalStateUIB2016.py <==
""" 
BBH final-sate fitting formulas from https://arxiv.org/abs/1611.00332
(c) 2016-2017 Xisco Jimenez-Forteza, David Keitel, Sascha Husa, Mark Hannam, Sebastian Khan, Michael Puerrer
also included in LALInference under GPL at
https://versions.ligo.org/cgit/lalsuite/tree/lalinference/python/lalinference/imrtgr/nrutils.py
"""

import numpy as np

def bbh_UIBfits_setup(m1, m2, chi1, chi2):
    """
    common setup function for UIB final-state and luminosity fit functions
    """

    # Vectorize the function if arrays are provided as input
    m1   = np.vectorize(float)(np.array(m1))
    m2   = np.vectorize(float)(np.array(m2))
    chi1 = np.vectorize(float)(np.array(chi1))
    chi2 = np.vectorize(float)(np.array(chi2))

    if np.any(m1<0):
      raise ValueError("m1 must not be negative")
    if np.any(m2<0):
      raise ValueError("m2 must not be negative")

    if np.any(abs(chi1)>1):
      raise ValueError("chi1 has to be in [-1, 1]")
    if np.any(abs(chi2)>1):
      raise ValueError("chi2 has to be in [-1, 1]")

    # binary masses
    m    = m1+m2
    if np.any(m<=0):
      raise ValueError("m1+m2 must be positive")
    msq  = m*m
    m1sq = m1*m1
    m2sq = m2*m2

    # symmetric mass ratio
    eta  = m1*m2/msq
    if np.any(eta>0.25):
      print "Truncating eta from above to 0.25. This should only be necessary in some rounding corner cases, but better check your m1 and m2 inputs..."
      eta = np.minimum(eta,0.25)
    if np.any(eta<0.0):
      print "Truncating negative eta to 0.0. This should only be necessary in some rounding corner cases, but better check your m1 and m2 inputs..."
      eta = np.maximum(eta,0.0)
    eta2 = eta*eta
    eta3 = eta2*eta
    eta4 = eta2*eta2

    # spin variables (in m = 1 units)
    S1    = chi1*m1sq/msq # spin angular momentum 1
    S2    = chi2*m2sq/msq # spin angular momentum 2
    Stot  = S1+S2         # total spin
    Shat  = (chi1*m1sq+chi2*m2sq)/(m1sq+m2sq) # effective spin, = msq*Stot/(m1sq+m2sq)
    Shat2 = Shat*Shat
    Shat3 = Shat2*Shat
    Shat4 = Shat2*Shat2

    # spin difference, assuming m1>m2
    chidiff  = chi1 - chi2
    if np.any(m2>m1): # fit assumes m1>m2
      chidiff = np.sign(m1-m2)*chidiff
    chidiff2 = chidiff*chidiff

    # typical squareroots and functions of eta
    sqrt2 = 2.**0.5
    sqrt3 = 3.**0.5
    sqrt1m4eta = (1. - 4.*eta)**0.5

    return m, eta, eta2, eta3, eta4, Stot, Shat, Shat2, Shat3, Shat4, chidiff, chidiff2, sqrt2, sqrt3, sqrt1m4eta

def bbh_final_mass_non_precessing_UIB2016(m1, m2, chi1, chi2, version="v2"):
    """
    Calculate the final mass with the aligned-spin NR fit
    by Xisco Jimenez Forteza, David Keitel, Sascha Husa et al.
    [LIGO-P1600270] [https://arxiv.org/abs/1611.00332]
    versions v1 and v2 use the same ansatz,
    with v2 calibrated to additional SXS and RIT data

    m1, m2: component masses
    chi1, chi2: dimensionless spins of two BHs
    Note: Here it is assumed that m1>m2.
    """

    m, eta, eta2, eta3, eta4, Stot, Shat, Shat2, Shat3, Shat4, chidiff, chidiff2, sqrt2, sqrt3, sqrt1m4eta = bbh_UIBfits_setup(m1, m2, chi1, chi2)

    if version == "v1":
        # rational-function Pade coefficients (exact) from Eq. (22) of 1611.00332v1
        b10 = 0.487
        b20 = 0.295
        b30 = 0.17
        b50 = -0.0717
        # fit coefficients from Tables VII-X of 1611.00332v1
        # values at increased numerical precision copied from
        # https://git.ligo.org/uib-papers/finalstate2016/blob/master/LALInference/EradUIB2016_pyform_coeffs.txt
        # git commit 7b47e0f35a8f960b99b24caf3ffea2ddefdc4e29
        a2 = 0.5635376058169299
        a3 = -0.8661680065959881
        a4 = 3.181941595301782
        b1 = -0.15800074104558132
        b2 = -0.15815904609933157
        b3 = -0.14299315232521553
        b5 = 8.908772171776285
        f20 = 3.8071100104582234
        f30 = 25.99956516423936
        f50 = 1.552929335555098
        f10 = 1.7004558922558886
        f21 = 0.
        d10 = -0.12282040108157262
        d11 = -3.499874245551208
        d20 = 0.014200035799803777
        d30 = -0.01873720734635449
        d31 = -5.1830734185518725
        f11 = 14.39323998088354
        f31 = -232.25752840151296
        f51 = -0.8427987782523847

    elif version == "v2":
        # rational-function Pade coefficients (exact) from Eq. (22) of 1611.00332v2
        b10 = 0.346
        b20 = 0.211
        b30 = 0.128
        b50 = -0.212
        # fit coefficients from Tables VII-X of 1611.00332v2
        # values at increased numerical precision copied from
        # https://git.ligo.org/uib-papers/finalstate2016/blob/master/LALInference/EradUIB2016v2_pyform_coeffs.txt
        # git commit f490774d3593adff5bb09ae26b7efc6deab76a42
        a2 = 0.5609904135313374
        a3 = -0.84667563764404
        a4 = 3.145145224278187
        b1 = -0.2091189048177395
        b2 = -0.19709136361080587
        b3 = -0.1588185739358418
        b5 = 2.9852925538232014
        f20 = 4.271313308472851
        f30 = 31.08987570280556
        f50 = 1.5673498395263061
        f10 = 1.8083565298668276
        f21 = 0.
        d10 = -0.09803730445895877
        d11 = -3.2283713377939134
        d20 = 0.01118530335431078
        d30 = -0.01978238971523653
        d31 = -4.91667749015812
        f11 = 15.738082204419655
        f31 = -243.6299258830685
        f51 = -0.5808669012986468

    else:
        raise ValueError('Unknown version -- should be either "v1" or "v2".')

    # Calculate the radiated-energy fit from Eq. (27) of 1611.00332
    Erad = (((1. + -2.0/3.0*sqrt2)*eta + a2*eta2 + a3*eta3 + a4*eta4)*(1. + b10*b1*Shat*(f10 + f11*eta + (16. - 16.*f10 - 4.*f11)*eta2) + b20*b2*Shat2*(f20 + f21*eta + (16. - 16.*f20 - 4.*f21)*eta2) + b30*b3*Shat3*(f30 + f31*eta + (16. - 16.*f30 - 4.*f31)*eta2)))/(1. + b50*b5*Shat*(f50 + f51*eta + (16. - 16.*f50 - 4.*f51)*eta2)) + d10*sqrt1m4eta*eta2*(1. + d11*eta)*chidiff + d30*Shat*sqrt1m4eta*eta*(1. + d31*eta)*chidiff + d20*eta3*chidiff2

    # Convert to actual final mass
    Mf = m*(1.-Erad)

    return Mf

def bbh_final_spin_non_precessing_UIB2016(m1, m2, chi1, chi2, version="v2"):
    """
    Calculate the final spin with the aligned-spin NR fit
    by Xisco Jimenez Forteza, David Keitel, Sascha Husa et al.
    [LIGO-P1600270] [https://arxiv.org/abs/1611.00332]
    versions v1 and v2 use the same ansatz,
    with v2 calibrated to additional SXS and RIT data

    m1, m2: component masses
    chi1, chi2: dimensionless spins of two BHs
    Note: Here it is assumed that m1>m2.
    """

    m, eta, eta2, eta3, eta4, Stot, Shat, Shat2, Shat3, Shat4, chidiff, chidiff2, sqrt2, sqrt3, sqrt1m4eta = bbh_UIBfits_setup(m1, m2, chi1, chi2)

    if version == "v1":
        # rational-function Pade coefficients (exact) from Eqs. (7) and (8) of 1611.00332v1
        a20 = 5.28
        a30 = 1.27
        a50 = 2.89
        b10 = -0.194
        b20 = 0.075
        b30 = 0.00782
        b50 = -0.527
        # fit coefficients from Tables I-IV of 1611.00332v1
        # evalues at increased numerical precision copied from
        # https://git.ligo.org/uib-papers/finalstate2016/blob/master/LALInference/FinalSpinUIB2016_pyform_coeffs.txt
        # git commit 7b47e0f35a8f960b99b24caf3ffea2ddefdc4e29
        a2 = 3.772362507208651
        a3 = -9.627812453422376
        a5 = 2.487406038123681
        b1 = 1.0005294518146604
        b2 = 0.8823439288807416
        b3 = 0.7612809461506448
        b5 = 0.9139185906568779
        f21 = 8.887933111404559
        f31 = 23.927104476660883
        f50 = 1.8981657997557002
        f11 = 4.411041530972546
        f52 = 0.
        d10 = 0.2762804043166152
        d11 = 11.56198469592321
        d20 = -0.05975750218477118
        d30 = 2.7296903488918436
        d31 = -3.388285154747212
        f12 = 0.3642180211450878
        f22 = -40.35359764942015
        f32 = -178.7813942566548
        f51 = -5.556957394513334

    elif version == "v2":
        # rational-function Pade coefficients (exact) from Eqs. (7) and (8) of 1611.00332v2
        a20 = 5.24
        a30 = 1.3
        a50 = 2.88
        b10 = -0.194
        b20 = 0.0851
        b30 = 0.00954
        b50 = -0.579
        # fit coefficients from Tables I-IV of 1611.00332v2
        # values at increased numerical precision copied from
        # https://git.ligo.org/uib-papers/finalstate2016/blob/master/LALInference/FinalSpinUIB2016v2_pyform_coeffs.txt
        # git commit f490774d3593adff5bb09ae26b7efc6deab76a42
        a2 = 3.8326341618708577
        a3 = -9.487364155598392
        a5 = 2.5134875145648374
        b1 = 1.0009563702914628
        b2 = 0.7877509372255369
        b3 = 0.6540138407185817
        b5 = 0.8396665722805308
        f21 = 8.77367320110712
        f31 = 22.830033250479833
        f50 = 1.8804718791591157
        f11 = 4.409160174224525
        f52 = 0.
        d10 = 0.3223660562764661
        d11 = 9.332575956437443
        d20 = -0.059808322561702126
        d30 = 2.3170397514509933
        d31 = -3.2624649875884852
        f12 = 0.5118334706832706
        f22 = -32.060648277652994
        f32 = -153.83722669033995
        f51 = -4.770246856212403

    else:
        raise ValueError('Unknown version -- should be either "v1" or "v2".')

    # Calculate the fit for the Lorb' quantity from Eq. (16) of 1611.00332
    Lorb = (2.*sqrt3*eta + a20*a2*eta2 + a30*a3*eta3)/(1. + a50*a5*eta) + (b10*b1*Shat*(f11*eta + f12*eta2 + (64. - 16.*f11 - 4.*f12)*eta3) + b20*b2*Shat2*(f21*eta + f22*eta2 + (64. - 16.*f21 - 4.*f22)*eta3) + b30*b3*Shat3*(f31*eta + f32*eta2 + (64. - 16.*f31 - 4.*f32)*eta3))/(1. + b50*b5*Shat*(f50 + f51*eta + f52*eta2 + (64. - 64.*f50 - 16.*f51 - 4.*f52)*eta3)) + d10*sqrt1m4eta*eta2*(1. + d11*eta)*chidiff + d30*Shat*sqrt1m4eta*eta3*(1. + d31*eta)*chidiff + d20*eta3*chidiff2

    # Convert to actual final spin
    chif = Lorb + Stot

    return chif


==> anc/FinalStateUIB2016_suppl_Erad_coeffs.txt <==
# coeff estimate stderr
a2 0.5609904135313374 0.002551851905079271
a3 -0.84667563764404 0.026851458115603993
a4 3.145145224278187 0.06857227515421552
b1 -0.2091189048177395 0.01592708789820239
b2 -0.19709136361080587 0.025931149295707535
b3 -0.1588185739358418 0.049411786063877645
b5 2.9852925538232014 0.03431831501289972
f20 4.271313308472851 0.3798746709860261
f30 31.08987570280556 0.714043061696269
f50 1.5673498395263061 0.0003191141460110733
f10 1.8083565298668276 0.14773888018900563
f21 0.0 0.0
d10 -0.09803730445895877 0.011033353958285258
d11 -3.2283713377939134 0.18191944827050602
d20 0.01118530335431078 0.001178450998042351
d30 -0.01978238971523653 0.0036458615503308484
d31 -4.91667749015812 0.19226859166384938
f11 15.738082204419655 1.2483356876972338
f31 -243.6299258830685 7.972921606480191
f51 -0.5808669012986468 0.12536934522414586


==> anc/FinalStateUIB2016_suppl_Erad_covar_S.txt <==
# coeffs: b1 b2 b3 b5
 0.0002536721289171 0.0003963726929716 0.0007069417520559 -0.0005335449735088
 0.0003963726929716 0.0006724245037963 0.0011940094588960 -0.0008776641440447
 0.0007069417520559 0.0011940094588960 0.0024415246020224 -0.0016385482148422
 -0.0005335449735088 -0.0008776641440447 -0.0016385482148422 0.0011777467453246


==> anc/FinalStateUIB2016_suppl_Erad_covar_eta.txt <==
# coeffs: a2 a3 a4
 0.0000065119481455 -0.0000677451764273 0.0001692500068994
 -0.0000677451764273 0.0007210008029340 -0.0018304480792426
 0.0001692500068994 -0.0018304480792426 0.0047021569198254


==> anc/FinalStateUIB2016_suppl_Erad_covar_eta0.txt <==
# coeffs: f20 f30 f50
 0.1443047656567416 -0.1949096277094256 -0.0000144523618117
 -0.1949096277094256 0.5098574939565817 0.0001277605150638
 -0.0000144523618117 0.0001277605150638 0.0000001018338382


==> anc/FinalStateUIB2016_suppl_Erad_covar_final.txt <==
# coeffs: d10 d11 d20 d30 d31 f11 f31 f51
 0.0001217348995688 0.0018497191457467 0.0000013396502706 0.0000057111848620 -0.0000374209900768 0.0036200144616897 -0.0059216840697810 0.0001060227936992
 0.0018497191457467 0.0330946856590453 0.0000271777060106 0.0000795746542572 0.0003330580609417 0.0243259333287802 -0.0189472276109741 0.0007275793853457
 0.0000013396502706 0.0000271777060106 0.0000013887467548 0.0000010951445712 0.0001088882490313 -0.0000133765421942 0.0000477868258302 -0.0000003920936336
 0.0000057111848620 0.0000795746542572 0.0000010951445712 0.0000132923064442 0.0001419865369378 -0.0010237062142770 -0.0100998896634379 -0.0001687406645428
 -0.0000374209900768 0.0003330580609417 0.0001088882490313 0.0001419865369378 0.0369672113404001 0.0355518535328029 0.5703561605318964 0.0082367995196340
 0.0036200144616897 0.0243259333287802 -0.0000133765421942 -0.0010237062142770 0.0355518535328029 1.5583419891785250 3.2208439232936210 0.1259166833172985
 -0.0059216840697810 -0.0189472276109741 0.0000477868258302 -0.0100998896634379 0.5703561605318964 3.2208439232936220 63.5674789430786600 0.8003338319815200
 0.0001060227936992 0.0007275793853457 -0.0000003920936336 -0.0001687406645428 0.0082367995196340 0.1259166833172985 0.8003338319815200 0.0157174727219311


==> anc/FinalStateUIB2016_suppl_NRdata.txt <==
# eta chi1 chi2 Erad chif weight  tag code
0.04986149584487535	0.8	0	0.008680000000000021	0.830808	0.11111111111111115	BBH_CFMS_d12.5_q8.27_sA_-0.000_0.000_-0.000_sB_0.000_-0.000_0.000	SXS
0.04986195734479228	-0.8000164237043242	0.	0.0031178884966894804	-0.527	0.11111111111111115	BBH_CFMS_d13.2_q3_sA_0_0_0_sB_0_0_0	SXS
0.0498619950176823	-0.4000073673833208	0.	0.003507930573623641	-0.1813	0.11111111111111115	BBH_CFMS_d18_q1_sA_0_0_0_sB_0_0_0	SXS
0.0498619950176823	0.4000073673833208	0.	0.005671995046509282	0.503	0.11111111111111115	BBH_CFMS_d20.2_q7_sA_0_0_-0.400_sB_0_0_0	SXS
0.04986613903727722	0.	0.	0.004101749184684089	0.1623	0.11111111111111115	BBH_SKS_d12.2_q8.73_sA_0_0_0_sB_0_0_0	SXS
0.05845734790206529	0	0	0.005199999999999982	0.1884	0.11111111111111115	BBH_SKS_d12.2_q9.99_sA_0_0_0_sB_0_0_0	SXS
0.08264502420740191	8.744045151048455e-7	7.840361761365705e-7	0.008220553976999945	0.26061181382737075	0.25	BBH_SKS_d12.4_q7.76_sA_0_0_0_sB_0_0_0	SXS
0.08271562956277764	0.000012811356144967058	-0.000014338898651516676	0.008250646096000014	0.2608470975720009	0.25	BBH_SKS_d12.5_q9.17_sA_0_0_0_sB_0_0_0	SXS
0.0849884430419218	1.673002032578401e-6	-0.000027307390953614037	0.008586312063999957	0.2674273693247066	0.25	BBH_SKS_d12.7_q6.58_sA_0_0_0_sB_0_0_0	SXS
0.0861684574182133	3.9966532140072774e-7	2.806704758147602e-7	0.008844595246000009	0.2709550386155939	0.25	BBH_SKS_d12.7_q7.19_sA_0_0_0_sB_0_0_0	SXS
0.08868091663837799	0.0000118264398762681	-6.787847936938556e-6	0.009105579070999958	0.278100977486733	0.25	BBH_SKS_d12_q9.66_sA_0_0_0_sB_0_0_0	SXS
0.09000038918260596	8.873863210410566e-7	7.44042960437927e-7	0.009263017753999958	0.2818611727450546	0.25	BBH_SKS_d13.5_q4.50_sA_0_0_0_sB_0_0_0	SXS
0.0922225553041072	-1.1125234767397458e-6	-0.00003312585649294072	0.009620947835000004	0.2882437882345262	0.25	BBH_SKS_d13_q5.04_sA_0_0_0_sB_0_0_0	SXS
0.09418320926340516	8.720177329372094e-7	7.241179313285284e-7	0.00988175416699999	0.2937280846234349	0.25	BBH_SKS_d13_q5.52_sA_0_0_0_sB_0_0_0	SXS
0.0962610898652217	1.0173349784618314e-6	-8.823772189430107e-8	0.010248557228999977	0.2997446129114858	0.25	BBH_SKS_d14.3_q1.22_sA_0_0_0.330_sB_0_0_-0.440	SXS
0.09873217493061716	-0.4995590000002184	4.977584672919586e-7	0.007746481504000036	-0.05257841838510725	0.25	BBH_SKS_d14.3_q3.27_sA_0_0_0_sB_0_0_0	SXS
0.09873230862478381	0.4995539999995965	4.079230609045298e-7	0.015369905553999974	0.6573868428539231	0.25	BBH_SKS_d14_q3.50_sA_0_0_0_sB_0_0_0	SXS
0.09876171598196187	-0.8500113407379574	-0.8500913074722958	0.006930998531644139	-0.313616	0.11111111111111115	BBH_SKS_d15.4_q1_sA_0_0_0.750_sB_0_0_0.750	SXS
0.098765	0.	0	0.0106071	0.30675881955357065	0.11111111111111115	BBH_SKS_d15.4_q1_sA_0_0_0.960_sB_0_0_0.960	SXS
0.09876572704632902	2.0682688608996955e-7	4.292822157890191e-7	0.010574741025	0.3067436988656642	0.25	BBH_SKS_d15.4_q1_sA_0_0_0.995_sB_0_0_0.995_v2	SXS
0.09876612346222229	0.8000162971209407	0.	0.022881685177322697	0.86	0.11111111111111115	BBH_SKS_d15.5_q2.51_sA_0_0_0_sB_0_0_0	SXS
0.10111510438205268	0.00001319205072571986	-0.000040078942731919186	0.011000834735999998	0.31343282261618177	1.	BBH_SKS_d15_q2.32_sA_0_0_0_sB_0_0_0	SXS
0.10380657784678464	7.131394169564502e-7	5.95962643468455e-7	0.011379089795999997	0.3209903510358035	1.	BBH_SKS_d16_q1.20_sA_0_0_0_sB_0_0_0	SXS
0.10722083807971731	1.5525306123637092e-6	-0.000024454769137714395	0.011980579251000045	0.3305946488340003	1.	BBH_SKS_d17_q7_sA_0_0_0.600_sB_0_0_0	SXS
0.10935991421115769	0.39985644343291427	2.8977652080052415e-6	0.01641298578200001	0.6056562425034889	1.	BBH_SKS_d18.7_q3.327_sA_0_0_0.553_sB_0_0_-0.448	SXS
0.10936220753288779	-0.39986107181974573	-1.3208846566585717e-6	0.009798214890999968	0.061951325340515555	1.	BBH_SKS_d20_q5_sA_0_0_-0.900_sB_0_0_0	SXS
0.109375	-0.4	0.	0.009771149324000028	0.06194	1.	D09_q1.00_a0.35_Q20	GaTech
0.109375	0	0	0.012299999999999978	0.3367	0.11111111111111115	D10_a0.0_q1.15_m103_Qs	GaTech
0.109375	0.2	0	0.014100000000000001	0.4724	0.11111111111111115	D10_a0.0_q1.30_m103_Qs	GaTech
0.109375	0.4	0	0.016599999999999948	0.6056	0.11111111111111115	D10_a0.0_q1.45_m103_Qs	GaTech
0.109375	0.6	0.	0.02018736085899997	0.737041	1.	D10_a0.0_q1.60_m103_Qs	GaTech
0.10937534308995821	6.904012662807476e-7	5.82383732421899e-7	0.01228541101699998	0.3365154239890912	1.	D10_a0.0_q1.90_m103_Qs	GaTech
0.10937669926910266	-0.5999969970051345	-2.8988140159543577e-6	0.009088424732	-0.07695373823484748	1.	D10_a0.0_q2.05_m103_Qs	GaTech
0.11452462836518389	0.000025098021675700778	-0.00005071052421859986	0.013204225298000027	0.35081859164384793	1.	D10_a0.0_q2.20_m103_Qs	GaTech
0.11555588744309256	6.328550133150702e-7	5.523579958106752e-7	0.013326200575000002	0.3536043173362562	1.	D10_a0.0_q2.35_m103_Qs	GaTech
0.12244897959183673	0.2	0	0.016599999999999948	0.5007	0.11111111111111115	D10_q1.25_a0.2_m100	GaTech
0.12244897959183673	0.6	0	0.023800000000000043	0.748	0.11111111111111115	D10_q1.25_a0.4_m100	GaTech
0.12244929060301434	4.527293740596583e-7	4.6719478308484864e-7	0.014528945879	0.3724520503611803	1.	D10_q1.25_a0.6_m100	GaTech
0.12247959	0	0	0.014711	0.372243	0.11111111111111115	D10_q1.50_a0.6_m100	GaTech
0.12250941728411063	-0.834514	-2.e-6	0.010495000000000032	-0.172301	0.11111111111111115	D10_q1.75_a0.2_m100	GaTech
0.12250992798149091	0.834513	-1.e-6	0.03334999999999999	0.888377	0.11111111111111115	D10_q1.75_a0.4_m100	GaTech
0.12981174652899158	-0.000037029122057620576	-0.000015242033318800714	0.01593280557300003	0.3923966941781119	1.	D10_q1.75_a0.6_m100	GaTech
0.1301777576517036	2.513340691153575e-7	3.0724772958881995e-7	0.015951330067000002	0.39337050976458005	1.	D10_q3.00_a0.4_0.0_m240	GaTech
0.13817381596225667	8.798111798419949e-6	-0.000012043726533328065	0.017542674487999954	0.4147565232235353	1.	D10_q3.00_a0.6_0.0_m240	GaTech
0.13884845928754166	-0.499548999999924	5.589272676663163e-7	0.013329845616000036	0.11662239443540247	1.	D10_q4.00_a0.2_0.0_m240	GaTech
0.1388486633809634	0.49955000000026295	5.358822191714977e-7	0.02514627947699999	0.7067239866943313	1.	D10_q4.00_a0.4_0.0_m240	GaTech
0.1388888	-0.9	0.	0.011777051357000023	-0.128169	1.	D10_q4.00_a0.6_0.0_m240	GaTech
0.1388888888888889	-0.6927	0	0.012900000000000023	0.000696	0.11111111111111115	D10_q5.00_a0.2_0.0_m240	GaTech
0.1388888888888889	-0.69	0	0.013000000000000012	0.001662	0.11111111111111115	D10_q5.00_a0.4_0.0_m240	GaTech
0.1388888888888889	-0.68	0	0.013000000000000012	0.007675	0.11111111111111115	D10_q5.00_a0.6_0.0_m240	GaTech
0.1388888888888889	0.2	0	0.020100000000000007	0.5351	0.11111111111111115	D10_q5.00_a-0.68_0.00_m240	GaTech
0.1388888888888889	0.4	0	0.023399999999999976	0.6496	0.11111111111111115	D10_q5.00_a-0.69_0.00_m240	GaTech
0.1388888888888889	0.6	0	0.02839999999999998	0.762	0.11111111111111115	D10_q5.00_a-0.69273917_0.00_m280	GaTech
0.13891111	0	0	0.01765	0.416663	0.11111111111111115	D10_q6.00_a0.20_0.00_m280	GaTech
0.1389395733958429	0.800884	4.e-6	0.036968	0.872432	0.11111111111111115	D10_q6.00_a0.60_0.00_m280	GaTech
0.13894368484439204	-0.800897	1.e-6	0.012630999999999948	-0.06733	0.11111111111111115	D10_q7.00_a0.20_0.00_m320	GaTech
0.1487603305785124	0	0	0.01959999999999995	0.4426	0.11111111111111115	D10_q7.00_a0.40_0.00_m320	GaTech
0.14876054668058247	2.0953935469960778e-7	2.9291415442883693e-7	0.019642300241999977	0.44257429045864843	1.	D11_a0.2_q1.00_m103_As	GaTech
0.14878613960915107	-0.00003105878047579851	0.000011812446321417751	0.01969402870699999	0.4426479467923059	1.	D11_a0.4_q1.00_m103_As	GaTech
0.15089163237311384	0	0	0.020100000000000007	0.4482	0.11111111111111115	D11_a0.6_q1.00_m103_As	GaTech
0.15307938768244927	0	0	0.02059999999999995	0.4538	0.11111111111111115	D11_q1.00_a0.00_0.20_m160	GaTech
0.15532544378698224	0	0	0.021100000000000008	0.4597	0.11111111111111115	D11_q1.00_a0.00_0.40_m160	GaTech
0.1576316801230296	0	0	0.021599999999999953	0.4656	0.11111111111111115	D11_q1.00_a0.00_0.60_m160	GaTech
0.16	-0.8	0	0.015900000000000025	0.03911	0.11111111111111115	D11_q1.00_a0.00_0.80_m160	GaTech
0.16	0	0	0.02210000000000001	0.4716	0.11111111111111115	D11_q1.00_a0.0_m240	GaTech
0.16	0.2	0	0.02510000000000001	0.5767	0.11111111111111115	D11_q1.00_a0.1_m200	GaTech
0.16	0.4	0	0.029000000000000026	0.6784	0.11111111111111115	D11_q1.00_a0.20_0.40_m160	GaTech
0.16	0.6	0	0.03469999999999995	0.7784	0.11111111111111115	D11_q1.00_a0.20_0.60_m160	GaTech
0.16000000000000003	0	0	0.022082	0.471618	0.11111111111111115	D11_q1.00_a0.20_0.80_m160	GaTech
0.16000012000008002	-0.7500018750035156	-0.7499999999999999	0.015024374122530881	0.0494	0.11111111111111115	D11_q1.00_a-0.2_m200	GaTech
0.16000030249558178	5.306332503756056e-7	6.702580251904511e-7	0.022080793637999974	0.47155260045152975	1.	D11_q1.00_a0.2_m200	GaTech
0.16000120000800008	0.7500187503515683	0.7499999999999999	0.04377073208205429	0.8628	0.11111111111111115	D11_q1.00_a0.3_m200	GaTech
0.16000179999099998	0.	0.	0.02204816433153034	0.4716	0.11111111111111115	D11_q1.00_a-0.4_m200	GaTech
0.16000192000127997	-0.5000100001500021	-0.49999000014999795	0.016695064449444574	0.1935	0.11111111111111115	D11_q1.00_a0.4_m200	GaTech
0.16000227999467995	-0.5000087501148451	0.4999850003374933	0.017741730547673584	0.215193	0.11111111111111115	D11_q1.00_a0.5_m200	GaTech
0.16000227999467995	0.5000087501148451	0.4999850003374933	0.03246508979712481	0.7377	0.11111111111111115	D11_q1.00_a0.7_m200	GaTech
0.16000347991068192	-0.8499851251952322	0.8499235051634403	0.015816575490034124	0.0323285	0.11111111111111115	D11_q1.25_a0.0_m200	GaTech
0.16000419993000056	-0.250001875010547	-0.24998000119993602	0.018954319327711078	0.3335	0.11111111111111115	D11_q1.50_a0.0_m200	GaTech
0.1600046799110809	0.250001875010547	0.2499775015186589	0.026130038468800798	0.6066	0.11111111111111115	D11_q1.50_a-0.2_m200	GaTech
0.16000479988800173	0.	0.8499150063745751	0.023012572342762883	0.48995	0.11111111111111115	D11_q1.50_a0.2_m200	GaTech
0.16003564741431267	0.750566	-3.e-6	0.04102300000000003	0.852368	0.11111111111111115	D11_q1.50_a-0.4_m200	GaTech
0.16003601314443738	-0.80089	0.800375	0.016469999999999985	0.057516	0.11111111111111115	D11_q1.50_a0.4_m200	GaTech
0.16003828737626807	-0.750583	-2.e-6	0.016006999999999993	0.067207	0.11111111111111115	D11_q1.50_a-0.6_m200	GaTech
0.16243231986672216	0	0	0.022599999999999953	0.4779	0.11111111111111115	D11_q1.75_a0.0_m200	GaTech
0.16493055555555555	0	0	0.0232	0.4842	0.11111111111111115	D11_q2.00_a0.0_m200	GaTech
0.16749660479855136	0	0	0.023800000000000043	0.4907	0.11111111111111115	D11_q2.00_a0.2_m160	GaTech
0.17013232514177698	0	0	0.024399999999999977	0.4973	0.11111111111111115	D11_q2.00_a-0.2_m200	GaTech
0.1728395061728395	0	0	0.02510000000000001	0.5041	0.11111111111111115	D11_q2.00_a0.4_m160	GaTech
0.17290572244111108	-0.000058624304518674565	-0.000024329593104694667	0.025139166891000042	0.5043512407433016	1.	D11_q2.00_a-0.4_m200	GaTech
0.17561983471074377	0	0	0.025699999999999945	0.5111	0.11111111111111115	D11_q2.00_a0.60_m200	GaTech
0.17769464275402191	0.5226290380362474	-0.4482499752182424	0.03578055845799999	0.7461827159788043	1.	D11_q2.00_a-0.6_m200	GaTech
0.1776965559181472	0.5226	-0.4482	0.03578055845799999	0.746183	1.	D11_q2.25_a0.0_m200	GaTech
0.17847485127095727	0	0	0.026499999999999968	0.5182	0.11111111111111115	D11_q2.50_a0.0_m200	GaTech
0.1792733361563973	-0.00005029709943565616	-0.000010945579235935012	0.02669911974700001	0.520263643681222	1.	D11_q2.50_a0.2_0.00_m160	GaTech
0.18140589569160998	0	0	0.027200000000000002	0.5255	0.11111111111111115	D11_q2.50_a-0.2_m200	GaTech
0.18441403926234384	0	0	0.028000000000000025	0.5329	0.11111111111111115	D11_q2.50_a0.4_0.00_m160	GaTech
0.18745851859400506	-0.499540000001343	5.5678425187986e-7	0.022484917917000025	0.3163380467478251	1.	D11_q2.50_a-0.4_m200	GaTech
0.18745858355003273	0.49954699999977215	4.565752620291842e-7	0.03932697237399996	0.7552371731404337	1.	D11_q2.50_a-0.6_m200	GaTech
0.18749521387909673	0.29996624543976264	3.8752906826391073e-7	0.03424878809099996	0.6708433322951729	1.	D11_q3.00_a0.0_m200	GaTech
0.187495230519771	-0.29996480038560036	3.471001984618534e-7	0.024788457359000038	0.40693130667007	1.	D11_q3.00_a0.2_0.00_m200	GaTech
0.18749887500506252	-0.849979600367194	0.	0.020085424214606462	0.15617	0.11111111111111115	D11_q3.00_a-0.2_m200	GaTech
0.18749937346964574	0.5999134467826676	-5.397569651285304e-6	0.04298890527499999	0.7963991579561948	1.	D11_q3.00_a-0.4_m200	GaTech
0.18749985226799967	0.5999358354452783	-0.399967070945067	0.04110949253999996	0.7854404631408748	1.	D11_q3.00_a-0.6_m200	GaTech
0.1875	-0.85	0	0.02065	0.154585	0.11111111111111115	D11_q4.00_a0.0_m200	GaTech
0.1875	-0.8	-0.8	0.019848	0.149516	0.11111111111111115	D11_q4.00_a-0.8_0.0_m160	GaTech
0.1875	-0.65	-0.5	0.020982	0.23	0.11111111111111115	D12_q1.00_a0.60_m200	GaTech
0.1875	-0.65	0.5	0.022422	0.264943	0.11111111111111115	D12_q2.00_a0.15_-0.60_m200	GaTech
0.1875	-0.6	-0.6	0.021100000000000008	0.2494	0.11111111111111115	D12_q2.00_a0.30_0.00_m200	GaTech
0.1875	-0.5	-0.8	0.021678	0.288018	0.11111111111111115	d13.0_q5.0_s0_0_-0.5_s0Ecc1em3	SXS
0.1875	-0.5	0	0.022851	0.316214	0.11111111111111115	d13.0_q5.0_s0_0_0.5_s0Ecc4em4	SXS
0.1875	-0.5	0.8	0.024281	0.342874	0.11111111111111115	d13.0_q8.0_s0_0_-0.5_s0	SXS
0.1875	-0.4	-0.4	0.02310000000000001	0.3482	0.11111111111111115	d13.0_q8.0_s0_0_0.5_s0	SXS
0.1875	-0.25	-0.5	0.02445	0.412707	0.11111111111111115	d13.0_q8.0_s0_s0	SXS
0.1875	-0.25	0.5	0.026411	0.4457	0.11111111111111115	d13.9_q2.00_sA_0.000_0.000_0.600_sB_0.000_0.000_0.000	SXS
0.1875	-0.2	-0.2	0.025599999999999956	0.4452	0.11111111111111115	d13_q2_sA_0_0_0_sB_0_0_0	SXS
0.1875	0	-0.8	0.026981	0.514639	0.11111111111111115	d13_q4_sA_0_0_0_sB_0_0_0	SXS
0.1875	0	0	0.028699999999999948	0.5405	0.11111111111111115	d13_q6_sA_0_0_0_sB_0_0_0	SXS
0.1875	0	0	0.028719	0.5406	0.11111111111111115	d14.0_q1.5_s0_0_0.5_s0_0_0	SXS
0.1875	0	0.8	0.030886	0.565067	0.11111111111111115	d14.0_q3.0_s0_0_-0.5_s0_0_0	SXS
0.1875	0.2	0	0.032200000000000006	0.6277	0.11111111111111115	d14.0_q3.0_s0_0_0.5_s0_0_0	SXS
0.1875	0.25	-0.5	0.0317	0.634229	0.11111111111111115	d14.0_q3.0_s0_0_-0.5_s0_0_-0.5	SXS
0.1875	0.25	0.5	0.034833	0.66409	0.11111111111111115	d14.0_q3.0_s0_0_0.5_s0_0_-0.5	SXS
0.1875	0.4	0	0.036900000000000044	0.7126	0.11111111111111115	d14.0_q3.0_s0_0_0.5_s0_0_0.5	SXS
0.1875	0.5	-0.8	0.036549	0.732134	0.11111111111111115	d15.3_q1.00_sA_0.000_0.000_-0.438_sB_0.000_-0.000_-0.438	SXS
0.1875	0.5	0	0.039597	0.755227	0.11111111111111115	d15.4_q1.00_sA_0.000_0.000_0.980_sB_-0.000_-0.000_0.980	SXS
0.1875	0.5	0	0.03969999999999996	0.7552	0.11111111111111115	d15_q1_sA_0_0_-0.2_sB_0_0_-0.2	SXS
0.1875	0.5	0.8	0.043435	0.776618	0.11111111111111115	d15_q1_sA_0_0_0.2_sB_0_0_0.2	SXS
0.1875	0.6	0	0.043300000000000005	0.7957	0.11111111111111115	d15_q1_sA_0_0_-0.6_sB_0_0_-0.6	SXS
0.1875	0.65	-0.5	0.042569	0.803309	0.11111111111111115	d15_q1_sA_0_0_0.6_sB_0_0_0.6	SXS
0.1875	0.65	0.5	0.048004	0.829632	0.11111111111111115	d15_q1_sA_0_0_0.85_sB_0_0_0.85	SXS
0.1875	0.8	0.8	0.059611	0.894974	0.11111111111111115	d15_q1_sA_0_0_-0.8_sB_0_0_-0.8	SXS
0.1875	0.85	0	0.056496	0.89588	0.11111111111111115	d15_q1_sA_0_0_0.8_sB_0_0_0.8	SXS
0.18750018456350145	-0.5999589585930013	-0.40003550074142746	0.02135671218199997	0.2566123051825494	1.	d15_q1_sA_0_0_-0.95_sB_0_0_-0.95	SXS
0.18750033142906872	2.4220754688411753e-6	-1.5601753541498417e-7	0.028737798520000024	0.5405853598151396	1.	d15_q1_sA_0_0_0.95_sB_0_0_0.95	SXS
0.1875003357180494	0.6000383218429719	0.3999482794689552	0.045090000992	0.8069658698922083	1.	d15_q1_sA_0_0_0.97_sB_0_0_0.97_ecc6e-4	SXS
0.1875006925313082	-0.5999723029182971	0.39992072331514134	0.022572187038000013	0.2843549342799255	1.	d15_q1_sA_0_0_-0.9_sB_0_0_-0.9	SXS
0.18750081036624783	-0.5999539306452968	-0.00004884735555184723	0.021954339952000024	0.2706134743291321	1.	d15_q1_sA_0_0_0.9_sB_0_0_0.9	SXS
0.18750149999699994	-0.500008000096001	-0.49999200009599903	0.02194798986401647	0.29957	0.11111111111111115	d16.0_q1.5_s0_0_-0.5_s0_0_0.5	SXS
0.18750187499156243	-0.500008000096001	0.4999880002159967	0.02366162909919034	0.333902	0.11111111111111115	d16.0_q1.5_s0_0_0.5_s0_0_-0.5	SXS
0.18750187499156243	0.500008000096001	-0.4999880002159967	0.03727422701733807	0.741012	0.11111111111111115	d17.0_q1.5_s0_0_-0.5_s0_0_0	SXS
0.187502139810207	-0.2999646168891985	-0.2999284872425112	0.024222180106999947	0.3969174979819395	1.	d18.0_q1.0_s0_0_0.5_s0_0_0	SXS
0.18750217308741227	-0.2999649015795574	0.29993183401014306	0.025358146649000046	0.41683554292916414	1.	d18.0_q1.5_s0_0_0_s0_0_0	SXS
0.18750220400561876	0.29996614661166743	-0.29992653912973377	0.03327137629999999	0.6619170439403643	1.	d19.0_q1.0_s0_0_-0.5_s0_0_0	SXS
0.18750222154887997	0.2999663683449999	0.2999306983455043	0.035264720182999976	0.6795771491636211	1.	D7.5_q15.00_a0.0_CHgEEB_m800	GaTech
0.18750321235415465	0.6000094374588947	-0.5998061933620941	0.040226525910999955	0.7798387688720291	1.	D8_q3.00_a0.5_0.0_th000_ph000_m120	GaTech
0.18750393104513977	-0.4000197969714805	0.5999624157872672	0.024876770889999955	0.38168369497647336	1.	D9_q1.1_a0.0_m160	GaTech
0.18750397942246377	-0.000029787852395748686	-0.599799081469973	0.02734143414000001	0.5213433850421889	1.	D9_q1.4_a0.0_m160	GaTech
0.18750457259683115	0.40003509430461315	-0.599810353589805	0.03461747554200001	0.6957343868737832	1.	D9_q1.50_a0.1_m200	GaTech
0.18750504743836632	-0.4995437178590201	-0.49940014356162643	0.02163414288300003	0.299237657076905	1.	D9_q1.7_a0.0_m160	GaTech
0.18750538449967202	0.4995469099334631	0.4993963542018874	0.04142438771900003	0.7686817229679773	1.	D9_q1.8_a0.0_m160	GaTech
0.18750545163418086	0.0000619732756504279	0.5998548729155568	0.030279693907000027	0.5591320487785157	1.	D9_q2.0_a0.6_0.6_th0_r100_res140_CE	GaTech
0.1875060189875615	0.4995460000001039	0.4993860000005644	0.041394269937999995	0.7686165412976682	1.	D9_q2.1_a0.0_m160	GaTech
0.18750611307214904	0.49954399999990334	-0.4993710000017552	0.037196234319999966	0.741007150125001	1.	D9_q2.3_a0.0_m160	GaTech
0.18750622964553604	0.5999624494876107	0.5998786233893418	0.04622484064400001	0.8120056210705305	1.	D9_q2.4_a0.0_m160	GaTech
0.18750640903931512	0.39997090916916267	0.5998782087650566	0.039142187585999966	0.7300463252062522	1.	D9_q2.6_a0.0_m160	GaTech
0.1875066297369457	-0.4995350000006885	-0.49935500000097954	0.021591709912999968	0.2992594231291544	1.	D9_q2.7_a0.0_m160	GaTech
0.18750711761861097	3.6729017195372785e-7	-0.2999277218723354	0.02801698973400002	0.5310656468998987	1.	D9_q2.8_a0.0_m160	GaTech
0.18750715348460112	1.9332879558602458e-7	0.2999311682547374	0.029469668298999996	0.5499562076696375	1.	D9_q2.9_a0.0_m160	GaTech
0.18750860675693515	-0.6000350493856033	-0.5998336967560156	0.021085663414999956	0.24953226857721178	1.	D9_q3.1_a0.0_m160	GaTech
0.18750995000272122	-0.4000393517124082	-0.5998392742158868	0.02279056216200004	0.3412469434489343	1.	D9_q3.2_a0.0_m160	GaTech
0.18751027883970708	-0.6000171056803721	0.5998455122782895	0.022917671535000017	0.29115648875354555	1.	D9_q3.3_a0.0_m160	GaTech
0.18751562635161836	-0.666947	-2.e-6	0.021506000000000025	0.240088	0.11111111111111115	D9_q3.4_a0.0_m160	GaTech
0.1875170013600302	0.66692	-4.e-6	0.04586199999999996	0.823471	0.11111111111111115	D9_q3.5_a0.0_m160	GaTech
0.18752198996533684	-0.26872345192528657	-0.8493209159471895	0.02360703069600001	0.39238371673583206	1.	D9_q3.6_a0.0_m160	GaTech
0.18752293648955282	0.7313589013490085	-0.8493011579374167	0.04395471663999995	0.8266243155064902	1.	D9_q3.7_a0.0_m160	GaTech
0.1875229390429432	-0.23133747004867256	0.8496501539049571	0.02739982981400002	0.4650662856782764	1.	D9_q3.8_a0.0_m160	GaTech
0.1875232022229406	0.23135178926030184	-0.8493819370625361	0.03038626472799999	0.6152232457800197	1.	D9_q3.9_a0.0_m160	GaTech
0.18752406051639864	-0.8500250996739436	-0.8493969848218047	0.018994448972999955	0.12447149607142209	1.	D9_q4.1_a0.0_m160	GaTech
0.18752535091434944	0.8499878284845688	0.8494778493198548	0.06376612094	0.914247513679629	1.	D9_q4.2_a0.0_m160	GaTech
0.18752813446689184	-0.800865	0.800395	0.02202599999999999	0.206316	0.11111111111111115	D9_q4.3_a0.0_m160	GaTech
0.1875287442593155	-0.7312897740444666	0.84954206677319	0.02214080576199995	0.2397770557600586	1.	D9_q4.4_a0.0_m160	GaTech
0.18752938397639893	0.800758	-0.800179	0.04793700000000001	0.855825	0.11111111111111115	D9_q4.5_a0.0_m160	GaTech
0.18753018236822935	0.2686896377230994	0.8495254458552646	0.036565643531	0.68181537046971	1.	EccQ_q7_c0.01_m320	GaTech
0.19066403681788296	0	0	0.02959999999999996	0.5482	0.11111111111111115	GW15_D12_q1.2_a0.0_m140	GaTech
0.19390581717451524	0	0	0.03049999999999997	0.5561	0.11111111111111115	Q0.167_0.00_0.83_	RIT
0.19722425127830534	0	0	0.031399999999999983	0.5641	0.11111111111111115	Q0.167_0.00-0.83_	RIT
0.2006172839506173	0	0	0.032299999999999995	0.5723	0.11111111111111115	Q0.200_0.00_0.80_	RIT
0.20382276210152803	-0.0000465916814043859	0.00006048686295854188	0.03323803452399998	0.5801029087052711	1.	Q0.200_0.00-0.80_	RIT
0.20407551000000002	0	0	0.033245	0.580738	0.11111111111111115	Q0.250_0.00_0.75_	RIT
0.2040816326530612	-0.6	-0.6	0.024599999999999955	0.3162	0.11111111111111115	Q0.250_0.00-0.75_	RIT
0.2040816326530612	-0.4	-0.4	0.026900000000000035	0.4062	0.11111111111111115	Q0.250_0.80-0.80_	RIT
0.2040816326530612	-0.2	-0.2	0.02969999999999995	0.4943	0.11111111111111115	Q0.333_0.00_0.67_	RIT
0.2040816326530612	0	0	0.033299999999999996	0.5806	0.11111111111111115	Q0.333_0.00-0.67_	RIT
0.2040816326530612	0.2	0	0.03710000000000002	0.6567	0.11111111111111115	Q0.333_0.80-0.80_	RIT
0.2040816326530612	0.4	0	0.04190000000000005	0.7312	0.11111111111111115	Q0.333-0.80_0.80_	RIT
0.20408174406132654	9.372622366704012e-8	2.477510851174066e-7	0.033267786216999995	0.5807311538943929	1.	Q0.500_0.00_0.50_	RIT
0.20761245674740486	0	0	0.0343	0.589	0.11111111111111115	Q0.500_0.00-0.50_	RIT
0.2094007574069949	0	0	0.03490000000000004	0.5932	0.11111111111111115	Q0.500_0.80-0.20_	RIT
0.21061754982078393	0.00006226177123509276	-0.00004155788186039829	0.035218339938000054	0.5962851375859142	1.	Q0.500-0.80_0.20_	RIT
0.21120293847566574	0	0	0.03539999999999999	0.5975	0.11111111111111115	Q0.500_0.80_0.40_	RIT
0.21301775147928995	0	0	0.03590000000000004	0.6018	0.11111111111111115	Q0.500-0.80-0.40_	RIT
0.21484375	0	0	0.03649999999999998	0.606	0.11111111111111115	Q0.500_0.80_0.80_	RIT
0.218522372528616	0	0	0.03759999999999997	0.6147	0.11111111111111115	Q0.500_0.80-0.80_	RIT
0.22037086804622416	0	0	0.03820000000000001	0.619	0.11111111111111115	Q0.500-0.80_0.80_	RIT
0.22219932685491586	0.199993	-0.80056	0.038376999999999994	0.638918	0.11111111111111115	Q0.500-0.80-0.80_	RIT
0.2222005496831215	-0.399969	-0.800542	0.03025699999999998	0.441854	0.11111111111111115	Q0.750_0.00-0.25_	RIT
0.22220088285063333	-0.200003	0.800469	0.039610000000000034	0.606313	0.11111111111111115	Q0.750_0.80-0.45_	RIT
0.22220243914320603	0.400002	0.800412	0.05469299999999999	0.790499	0.11111111111111115	Q0.750-0.80_0.45_	RIT
0.22221111	-0.8	0	0.029011	0.359268	0.11111111111111115	Q0.750_0.80_0.60_	RIT
0.22221111	-0.6	-0.5	0.02909	0.394301	0.11111111111111115	Q0.750-0.80-0.60_	RIT
0.22221111	-0.5	0.5	0.03365	0.491246	0.11111111111111115	Q0.750_0.80-0.80_	RIT
0.22221111	-0.1	-0.5	0.034843	0.56069	0.11111111111111115	Q1.000_0.00_0.00_	RIT
0.22221111	0	0	0.038747	0.623456	0.11111111111111115	Q1.000_0.00_0.40_	RIT
0.22221111	0.1	0.5	0.04365	0.683753	0.11111111111111115	Q1.000_0.00_0.60_	RIT
0.22221111	0.5	-0.5	0.046664	0.750834	0.11111111111111115	Q1.000_0.00_0.80_	RIT
0.22221111	0.6	0.5	0.059275	0.833826	0.11111111111111115	Q1.000_0.20_0.80_	RIT
0.22221111	0.8	0	0.063041	0.865799	0.11111111111111115	Q1.000_0.40-0.40_	RIT
0.22221825289460487	0.29996357886368635	3.1180922067856674e-7	0.04493376450700004	0.7177206723571724	1.	Q1.000_0.40_0.80_	RIT
0.22221826676880707	-0.2999621334677634	2.790713444331853e-7	0.034112714594000004	0.5263083867182679	1.	Q1.000-0.60_0.60_	RIT
0.22222111111000012	0.8499767004857909	0.	0.06456275363978548	0.878225	0.11111111111111115	Q1.000-0.80_0.80_	RIT
0.2222222222222222	-0.85	0.	0.029221000000000052	0.342513	0.11111111111111115	q1.2_-0.85_0_-0.39_T_96_480	BAM
0.2222222222222222	-0.6	-0.6	0.028800000000000048	0.3876	0.11111111111111115	q1.2_-50_50_-0.045_it1_T_96_480	BAM
0.2222222222222222	-0.6	0.6	0.03290000000000004	0.4646	0.11111111111111115	q1.2_-85_85_0.07_T_96_480	BAM
0.2222222222222222	-0.5	-0.5	0.03000999999999998	0.42805	0.11111111111111115	q1.5_50_-50_-0.1_T_96_600	BAM
0.2222222222222222	-0.4	-0.4	0.031399999999999983	0.4681	0.11111111111111115	q1_-50_50_0_T_80_400	BAM
0.2222222222222222	-0.2	-0.2	0.03469999999999995	0.5466	0.11111111111111115	q1.75_0_-85_-0.309_T_96_396	BAM
0.2222222222222222	0	0	0.038799999999999946	0.6233	0.11111111111111115	q1.75_85_0_0.5409_it1_T_96_372	BAM
0.2222222222222222	0.15	-0.6	0.03839999999999999	0.6353	0.11111111111111115	q1.75_-85_0_-0.5409_T_96_372	BAM
0.2222222222222222	0.2	0.2	0.04400000000000004	0.6978	0.11111111111111115	q1.75_-85_85_0.2318_T_96_396	BAM
0.2222222222222222	0.3	0	0.04510000000000003	0.7175	0.11111111111111115	q1.75_85_-85_-0.2318_T_96_396	BAM
0.2222222222222222	0.4	0.4	0.050899999999999945	0.7697	0.11111111111111115	q1.75_0_85_0.309_it1_T_96_396	BAM
0.2222222222222222	0.6	-0.6	0.048900000000000055	0.7753	0.11111111111111115	q1_-85_0_-0.425_T_80_440	BAM
0.2222222222222222	0.6	0.6	0.06040000000000001	0.8387	0.11111111111111115	q18a0a04c025v4_eta1_T_120_SH	BAM
0.2222222222222222	0.85	-0.85	0.05557999999999996	0.83439	0.11111111111111115	q18a0a08_prad3a_96	BAM
0.22222225193738696	0.6000062855353528	0.000033280581361437127	0.05393761916499995	0.8082299236789469	1.	q18a0a0c025_144	BAM
0.22222233610069422	2.49131120300821e-7	5.291964037577354e-7	0.038753869833	0.6234390304114318	1.	q18a0aM04c025_96_fine	BAM
0.2222225422122904	-0.5999617255412287	-0.000015775436897171118	0.030600041051000004	0.4268508766064169	1.	q18a0aM08c025_96_fine	BAM
0.2222228888915556	0.7500187503607563	0.7500057000336001	0.07049666309805569	0.8894	0.11111111111111115	q2_-0.5_-0.5_96_460	BAM
0.2222229086599515	0.6000244884766304	-0.00001830185513058825	0.053936781862999994	0.8082062840822135	1.	q2_0.5_0.5_96_460	BAM
0.22222299999611111	-0.5000050000398752	0.4999954000334998	0.03357751550384158	0.492482	0.11111111111111115	q2._0.75_0.75_D11.11	BAM
0.22222299999611111	0.5000050000398752	0.4999954000334998	0.05496366210211223	0.805	0.11111111111111115	q2_0_-85_-0.566667_T_80_360	BAM
0.22222322219622276	-0.8499792503859311	0.8499554017445392	0.030978454521355836	0.40024	0.11111111111111115	q2_0_85_0.566667_T_80_360	BAM
0.22222327230027275	-0.2999621755310733	-0.29993995873564516	0.032910346565000026	0.5075803478866535	1.	q2_-50_50_0.166667_T_80_400	BAM
0.22222330484749062	-0.2999621219507374	0.2999427349256065	0.03537803997900002	0.5446834807398961	1.	q2_50_-50_-0.166667_T_80_400	BAM
0.2222233066519102	0.2999635674946041	-0.29993839822196483	0.04297503239599998	0.7005818020593765	1.	q2_-85_0_-0.283333_T_80_400	BAM
0.22222333202686465	0.2999637080580449	0.2999420151874869	0.04705666333400005	0.7343752844597179	1.	q2_85_0_0.283333_T_80_400	BAM
0.222223344174542	-0.6000255461514948	0.5999100295216535	0.03277455176099997	0.46455345201134457	1.	q2_85_-85_-0.283333_T_80_440	BAM
0.22222374892989077	-0.000058381659207216146	-0.5998747211538732	0.03590498751399995	0.5870118335441592	1.	q2_-85_85_0.2833_it2_T_96_468	BAM
0.22222381188154067	0.5999283489902585	0.5999858482777176	0.060407620089000025	0.8385628125136546	1.	q3_-0.5_-0.5_96_400	BAM
0.2222238715168916	0.6000215014442511	-0.5999006740920074	0.04876622999699998	0.7755127847467794	1.	q3_0_-85_-0.6375_T_80_480	BAM
0.2222242282826977	-0.6000366519527313	-0.5998786757997971	0.028711213357	0.38770556398328954	1.	q3_-50_50_0.25_T_80_400	BAM
0.2222243332721121	0.	-0.849950302167666	0.034704984751883106	0.569316	0.11111111111111115	q3_50_-50_-0.25_T_80_460	BAM
0.2222243332721121	0.	0.849950302167666	0.04356871857184519	0.673186	0.11111111111111115	q4_50_-50_-0.3_T_80_400	BAM
0.2222243333354437	0.500073	-3.e-6	0.05057699999999998	0.778577	0.11111111111111115	q4_85_0_0.17_T_80_400	BAM
0.22222444444666578	-0.500057	-3.e-6	0.031757000000000035	0.460169	0.11111111111111115	q4_85_-85_-0.51_T_96_552	BAM
0.22222448183783927	-0.4995373543310951	-0.49945786969396194	0.02956989699099999	0.42825350709774684	1.	q4a025_T_96_384	BAM
0.22222455551588852	0.5000140003008807	-0.4999834004198905	0.04640809681878788	0.750964	0.11111111111111115	q4a05_T_96_384	BAM
0.2222246505219016	-0.00002345756324983201	0.5999555261734504	0.04216134178099995	0.6580663442177771	1.	q4a075_T_112_448	BAM
0.22222466252068301	0.4995374540782814	0.49945203249419995	0.054703678069999984	0.8046362678948049	1.	q4a0_T_112_448	BAM
0.22222734222940496	1.9285943665194851e-7	-0.2999388873129943	0.03725209401999996	0.6054539131438853	1.	q4aM025_T_112_448	BAM
0.22222738340043183	1.8933029163312845e-7	0.2999419657315801	0.04055595885700003	0.6410339612866854	1.	q4aM05_T_96_384	BAM
0.22223057599600898	0.8498453420385387	0.8497698472695292	0.08013930951600001	0.9175541445258129	1.	q4aM075_T_112_448	BAM
0.2222317952414673	-0.8498718839144541	-0.8496088285988597	0.025897343783999993	0.28539550044007755	1.	q8a0a08_c0.25_100	BAM
0.22223192633869293	-0.8712787611219184	0.8496909796992033	0.03065436084100004	0.3898772361437931	1.	q8a0a0_T_112_588n768	BAM
0.22223460852043317	0.8712584764356062	-0.8494863998886899	0.05626270032699998	0.8416326737545258	1.	q8am085v6D10_96c025	BAM
0.22223469883748587	-0.12871708526072556	-0.8495389662000941	0.03304274556200004	0.52918596146949	1.	RO3_D10_q2.00_a0.60_oth.180_M120	GaTech
0.22223533728078326	-0.800723	-0.800574	0.026965000000000017	0.305299	0.11111111111111115	BBH_SKS_d19.8_q1_sA_0_0_-0.800_sB_0_0_-0.800	SXS
0.22223711501275464	0.800638	-0.800499	0.05425900000000006	0.823813	0.11111111111111115	BBH_SKS_d15.4_q1_sA_0_0_0.800_sB_0_0_0.800	SXS
0.2222371156384421	-0.800798	0.80053	0.03168700000000002	0.410368	0.11111111111111115	BBH_SKS_d18.7_q1_sA_0_0_-0.600_sB_0_0_-0.600	SXS
0.22223829885447374	0.12867383414694689	0.8496702540840274	0.046796614703999984	0.711587466853789	1.	BBH_SKS_d15.6_q1_sA_0_0_0.600_sB_0_0_0.600	SXS
0.22223844874412668	0.800701	0.800398	0.07566899999999999	0.902719	0.11111111111111115	BBH_CFMS_d18.2_q1_sA_0_0_-0.500_sB_0_0_0.500	SXS
0.22224296700059187	0.3714585909199456	-0.8494398936965283	0.04134785477699998	0.6905974613895508	1.	BBH_SKS_d16.6_q1_sA_0_0_-0.600_sB_0_0_0.600	SXS
0.22224377328807352	-0.3713152716132533	0.8496592888080388	0.03695792423400002	0.5543180085211779	1.	BBH_SKS_d16.5_q1_sA_0_0_-0.800_sB_0_0_0.800	SXS
0.22592152199762186	0	0	0.040000000000000036	0.6318	0.25	BBH_SKS_d16.5_q1_sA_0_0_-0.900_sB_0_0_0.900	SXS
0.22959183673469394	0	0	0.041200000000000014	0.6403	0.25	BBH_SKS_d17.5_q1_sA_0_0_-0.600_sB_0_0_0	SXS
0.23140495867768596	-0.85	0.	0.03070099999999998	0.393362	0.25	BBH_SKS_d16.1_q1_sA_0_0_0.600_sB_0_0_0	SXS
0.23140495867768596	-0.85	0.85	0.034321999999999964	0.460663	0.25	BBH_SKS_d18_q1_sA_0_0_-0.625_sB_0_0_-0.250	SXS
0.23140495867768596	0	0	0.04179999999999995	0.6444	0.25	BBH_SKS_d15.8_q1_sA_0_0_0.650_sB_0_0_0.250	SXS
0.23140495867768596	0.	-0.85	0.03694799999999998	0.581002	0.25	BBH_CFMS_d17.1_q1_sA_0_0_-0.300_sB_0_0_0	SXS
0.23140495867768596	0.	0.85	0.048373	0.703313	0.25	BBH_CFMS_d16.4_q1_sA_0_0_0.300_sB_0_0_0	SXS
0.23140495867768596	0.2	0.2	0.047699999999999965	0.7139	0.25	BBH_SKS_d18.7_q1_sA_0_0_-0.400_sB_0_0_-0.800	SXS
0.23140495867768596	0.4	0.4	0.05500000000000005	0.781	0.25	BBH_SKS_d16.2_q1_sA_0_0_-0.400_sB_0_0_0.800	SXS
0.23140495867768596	0.6	0.6	0.06479999999999997	0.8449	0.25	BBH_SKS_d15.6_q1_sA_0_0_0.400_sB_0_0_0.800	SXS
0.23140495867768596	0.85	-0.85	0.05669000000000002	0.816708	0.25	BBH_SKS_d17.1_q1_sA_0_0_0.400_sB_0_0_-0.800	SXS
0.23140495867768596	0.85	0.	0.068176	0.872387	0.25	BBH_SKS_d19.2_q1_sA_0_0_-0.900_sB_0_0_-0.500	SXS
0.233196159122085	0	0	0.04239999999999999	0.6486	0.25	BBH_SKS_d16.1_q1_sA_0_0_-0.500_sB_0_0_0.900	SXS
0.234375	0	0	0.042781	0.651373	0.25	BBH_SKS_d18_q1_sA_0_0_-0.900_sB_0_0_0	SXS
0.23668639053254437	0	0	0.04369999999999996	0.6565	0.25	BBH_SKS_d17.1_q1_sA_0_0_0.500_sB_0_0_-0.900	SXS
0.23997809262686481	0.4995129060152164	4.110852654130105e-7	0.05539146416999996	0.7815661737763979	1.	BBH_SKS_d15.5_q1_sA_0_0_0.900_sB_0_0_0.500	SXS
0.23997827899904922	-0.4995200000016443	2.169143462402113e-7	0.037315488448000034	0.5402906716568754	1.	BBH_SKS_d15.8_q1_sA_0_0_0.900_sB_0_0_0	SXS
0.24	-0.6	-0.6	0.033499999999999974	0.4564	0.25	BBH_SKS_d13.4_q1.23_sA_0_0_0.320_sB_0_0_-0.580	SXS
0.24	-0.5	0.5	0.0407926	0.586503	0.25	BBH_SKS_d12.8_q1.31_sA_0_0_0.962_sB_0_0_-0.900	SXS
0.24	-0.4	-0.4	0.03639999999999999	0.5272	0.25	BBH_SKS_d15.9_q2_sA_0_0_-0.371_sB_0_0_0.850	SXS
0.24	-0.2	-0.2	0.040200000000000014	0.5965	0.25	BBH_SKS_d15.9_q2_sA_0_0_0.371_sB_0_0_-0.850	SXS
0.24	0	0	0.04479999999999995	0.6639	0.25	BBH_SKS_d15.4_q2_sA_0_0_0.129_sB_0_0_0.850	SXS
0.24	0	0	0.044916	0.66391	0.25	BBH_SKS_d16.9_q2_sA_0_0_-0.129_sB_0_0_-0.850	SXS
0.24	0.1	0.1	0.04749999999999999	0.6968	0.25	BBH_SKS_d15.2_q2_sA_0_0_0.871_sB_0_0_-0.850	SXS
0.24	0.2	0.2	0.05059999999999998	0.729	0.25	BBH_SKS_d16.6_q2_sA_0_0_-0.871_sB_0_0_0.850	SXS
0.24	0.4	0.4	0.05810000000000004	0.7917	0.25	BBH_SKS_d19.1_q2_sA_0_0_-0.850_sB_0_0_-0.850	SXS
0.24	0.6	0.6	0.06869999999999998	0.851	0.25	BBH_SKS_d14.7_q2_sA_0_0_0.850_sB_0_0_0.850	SXS
0.24000002304437884	8.64427645114058e-8	1.5536388909784804e-7	0.04473037615300002	0.664090940994945	1.	BBH_CFMS_d15.8_q2_sA_0_0_0_sB_0_0_0.300	SXS
0.2400010850375211	0.4995229999979774	-0.49945900000102816	0.049627495846000014	0.7384419993816979	1.	BBH_CFMS_d16.2_q2_sA_0_0_0_sB_0_0_-0.300	SXS
0.24000114120542046	-0.4995170000001786	0.49946499999885513	0.040417919626000054	0.5867550435145886	1.	BBH_CFMS_d16.4_q2_sA_0_0_0.500_sB_0_0_0.500	SXS
0.24156601416076628	0	0	0.045399999999999996	0.6675	0.25	BBH_SKS_d15.6_q2_sA_0_0_0_sB_0_0_0.600	SXS
0.24305555555555552	0	0	0.04590000000000005	0.6709	0.25	BBH_CFMS_d19.2_q2_sA_0_0_-0.500_sB_0_0_-0.500	SXS
0.24488454025079434	0.44999	-0.800654	0.04652500000000004	0.685173	0.25	BBH_SKS_d17.9_q2_sA_0_0_-0.600_sB_0_0_-0.600	SXS
0.24488537805982732	-0.450042	0.800563	0.047282999999999964	0.662124	0.25	BBH_SKS_d15.5_q2_sA_0_0_0.600_sB_0_0_-0.600	SXS
0.24488695116202258	-0.60007	-0.800656	0.03380799999999995	0.451036	0.25	BBH_SKS_d15_q2_sA_0_0_0.600_sB_0_0_0.600	SXS
0.24488805457091917	0.600059	0.800523	0.07577400000000001	0.871698	0.25	BBH_SKS_d16.5_q2_sA_0_0_0_sB_0_0_-0.600	SXS
0.24489787755110207	-0.250015	-2.e-6	0.04268099999999997	0.621171	0.25	BBH_SKS_d16.5_q2_sA_0_0_-0.600_sB_0_0_0.600	SXS
0.2449010824758688	-0.800777	0.800579	0.042576999999999976	0.586122	0.25	BBH_CFMS_d15.5_q2_sA_0_0_0.300_sB_0_0_0.300	SXS
0.24490204	-0.8	0	0.036685	0.498004	0.25	BBH_CFMS_d15.8_q2_sA_0_0_0.300_sB_0_0_-0.300	SXS
0.24490204	-0.6375	0.85	0.045036	0.626888	0.25	BBH_CFMS_d16.3_q2_sA_0_0_-0.300_sB_0_0_0.300	SXS
0.24490204	-0.5	-0.5	0.036361	0.509444	0.25	BBH_CFMS_d16.8_q2_sA_0_0_-0.300_sB_0_0_-0.300	SXS
0.24490204	-0.5	0	0.039526	0.566042	0.25	BBH_SKS_d15.2_q2_sA_0_0_0.600_sB_0_0_0	SXS
0.24490204	-0.5	0.5	0.043506	0.61996	0.25	BBH_SKS_d17.1_q2_sA_0_0_-0.600_sB_0_0_0	SXS
0.24490204	-0.25	0.25	0.044884	0.647887	0.25	BBH_CFMS_d16.5_q2_sA_0_0_-0.300_sB_0_0_0	SXS
0.24490204	-0.25	0.5	0.047349	0.673966	0.25	BBH_CFMS_d15.6_q2_sA_0_0_0.300_sB_0_0_0	SXS
0.24490204	0	-0.8	0.039962	0.587671	0.25	BBH_CFMS_d16.9_q2.50_sA_0_0_0_sB_0_0_0	SXS
0.24490204	0	-0.5	0.042106	0.62103	0.25	BBH_SKS_d14.5_q3_sA_0_0_0.269_sB_0_0_0.850	SXS
0.24490204	0	0	0.04649	0.675108	0.25	BBH_SKS_d15.8_q3_sA_0_0_-0.731_sB_0_0_0.850	SXS
0.24490204	0	0.5	0.051985	0.726504	0.25	BBH_SKS_d13.9_q3_sA_0_0_0.850_sB_0_0_0.850	SXS
0.24490204	0	0.8	0.056197	0.755757	0.25	BBH_SKS_d17.8_q3_sA_0_0_-0.850_sB_0_0_-0.850	SXS
0.24490204	0.25	-0.5	0.045826	0.674934	0.25	BBH_SKS_d15.1_q3_sA_0_0_0.231_sB_0_0_-0.850	SXS
0.24490204	0.25	-0.25	0.048311	0.701752	0.25	BBH_SKS_d15.1_q3_sA_0_0_-0.231_sB_0_0_0.850	SXS
0.24490204	0.25	0	0.051049	0.727731	0.25	BBH_SKS_d14.3_q3_sA_0_0_0.731_sB_0_0_-0.850	SXS
0.24490204	0.5	-0.5	0.050463	0.727625	0.25	BBH_SKS_d16.1_q3_sA_0_0_-0.269_sB_0_0_-0.850	SXS
0.24490204	0.5	0	0.056774	0.778674	0.25	BBH_SKS_d15.8_q3_sA_0_0_-0.600_sB_0_0_0.600	SXS
0.24490204	0.5	0.5	0.065024	0.826599	0.25	BBH_SKS_d16.2_q3_sA_0_0_-0.400_sB_0_0_-0.600	SXS
0.24490204	0.6375	-0.85	0.049693	0.719449	0.25	BBH_SKS_d16.7_q3_sA_0_0_-0.600_sB_0_0_-0.600	SXS
0.24490204	0.8	-0.8	0.053885	0.757809	0.25	BBH_CFMS_d15_q3_sA_0_0_0_sB_0_0_0.300	SXS
0.24490204	0.8	-0.5	0.05772	0.788343	0.25	BBH_CFMS_d15.3_q3_sA_0_0_0_sB_0_0_-0.300	SXS
0.24490204	0.8	0	0.066017	0.836975	0.25	BBH_SKS_d14.4_q3_sA_0_0_0.400_sB_0_0_0.600	SXS
0.2455030818668398	0.9612088028679326	-0.8991078595474034	0.055609588754999995	0.7749022906730021	1.	BBH_SKS_d14.2_q3_sA_0_0_0.600_sB_0_0_0.600	SXS
0.24574669187145562	0	0	0.04690000000000005	0.6768	0.25	BBH_SKS_d14.9_q3_sA_0_0_0_sB_0_0_0.600	SXS
0.24691358024691357	0	0	0.04730000000000001	0.6794	0.25	BBH_CFMS_d14.3_q3_sA_0_0_0.500_sB_0_0_0.500	SXS
0.24691358024691357	0.2	0.2	0.05369999999999997	0.7403	0.25	BBH_CFMS_d16.4_q3_sA_0_0_-0.500_sB_0_0_-0.500	SXS
0.24691358024691357	0.4	0.4	0.0615	0.7999	0.25	BBH_SKS_d14.7_q3_sA_0_0_0.400_sB_0_0_-0.600	SXS
0.24691358024691357	0.6	0.6	0.07189999999999996	0.8555	0.25	BBH_SKS_d15.4_q3_sA_0_0_0_sB_0_0_-0.600	SXS
0.2473854376551792	0.3199719509936096	-0.5798491497886986	0.04632624820300002	0.6738836058932453	1.	BBH_SKS_d15.5_q3_sA_0_0_-0.400_sB_0_0_0.600	SXS
0.24752470229630347	0.33	-0.44	0.04796706029599995	0.692085	1.	BBH_SKS_d14.5_q3_sA_0_0_0.600_sB_0_0_-0.600	SXS
0.24754975	0.33	-0.44	0.047979	0.691971	0.25	BBH_CFMS_d14.6_q3_sA_0_0_0.300_sB_0_0_0.300	SXS
0.2478874426493163	-0.00005041904241946766	0.00008543808258157042	0.047616406290999946	0.6817502078160533	1.	BBH_CFMS_d14.8_q3_sA_0_0_0.300_sB_0_0_-0.300	SXS
0.2479338842975206	0	0	0.047699999999999965	0.6817	0.25	BBH_CFMS_d15.5_q3_sA_0_0_-0.300_sB_0_0_0.300	SXS
0.2479338842975206	0.	-0.85	0.040100000000000025	0.574654	0.25	BBH_CFMS_d15.8_q3_sA_0_0_-0.300_sB_0_0_-0.300	SXS
0.2479338842975206	0.5	-0.5	0.05034700000000003	0.7142	0.25	BBH_SKS_d16.2_q3_sA_0_0_-0.600_sB_0_0_0	SXS
0.2479338842975206	0.85	-0.85	0.05265500000000001	0.73594	0.25	BBH_SKS_d15.9_q3_sA_0_0_-0.600_sB_0_0_0.400	SXS
0.24835975	0	0	0.047783	0.682891	0.25	BBH_SKS_d14.2_q3_sA_0_0_0.600_sB_0_0_0.400	SXS
0.24878312601406166	0	0	0.04800000000000004	0.6836	0.25	BBH_SKS_d16.6_q3_sA_0_0_-0.600_sB_0_0_-0.400	SXS
0.2494331065759637	0	0	0.04820000000000002	0.6851	0.25	BBH_SKS_d14.4_q3_sA_0_0_0.600_sB_0_0_-0.400	SXS
0.24999998682964727	-0.49950199999850337	1.4055462932319136e-7	0.042279127054000054	0.6082092244976219	1.	BBH_SKS_d14.3_q3_sA_0_0_0.600_sB_0_0_0	SXS
0.249999986890587	0.4994999999974072	1.1622452406029022e-7	0.05611459971	0.760697507735422	1.	BBH_CFMS_d15.6_q3_sA_0_0_-0.300_sB_0_0_0	SXS
0.24999998938700996	0.800587	0.399974	0.073515	0.857465	0.25	BBH_CFMS_d14.7_q3_sA_0_0_0.300_sB_0_0_0	SXS
0.24999998979512253	0.800585	0.199991	0.06769199999999997	0.830671	0.25	NonPrecessing	SXS
0.24999999049000343	0.800605	-1.e-6	0.06282100000000002	0.802619	0.25	BBH_CFMS_d15.1_q4.50_sA_0_0_0_sB_0_0_0	SXS
0.249999997979481	0.8997932739401994	2.115734086678195e-6	0.06506875695400005	0.8160654152204274	1.	BBH_CFMS_d14.5_q5.50_sA_0_0_0_sB_0_0_0	SXS
0.24999999814631402	0.8998052530843459	0.5000164934099569	0.08023705271600001	0.8827867239748758	1.	BBH_CFMS_d12.4_q6.50_sA_0_0_0_sB_0_0_0	SXS
0.24999999826019548	0.5000067850228632	-0.8997030342250385	0.043763455281999986	0.6228575681624714	1.	BBH_SKS_d16.4_q7_sA_0_0_-0.600_sB_0_0_0	SXS
0.24999999829220385	-0.8996973232707558	-8.80018021692053e-6	0.038720048514000016	0.5433297583023762	1.	BBH_CFMS_d12.2_q7_sA_0_0_0_sB_0_0_0	SXS
0.24999999834082204	-0.49997637680953566	0.8998002874249668	0.05495204283800004	0.7440555347624304	1.	BBH_CFMS_d17.1_q7_sA_0_0_-0.400_sB_0_0_0	SXS
0.24999999861224545	-0.899729295005895	-0.5000033480358775	0.03477626636099995	0.46064353611133374	1.	BBH_CFMS_d17_q7_sA_0_0_0.400_sB_0_0_0	SXS
0.24999999965051292	0.4000026132384099	-0.7998326983847713	0.04372102207999995	0.6232317857257098	1.	BBH_CFMS_d12.1_q7.50_sA_0_0_0_sB_0_0_0	SXS
0.24999999966202696	0.4000113541061243	0.7999073959087213	0.07324153480200002	0.8573906046062332	1.	BBH_CFMS_d11.5_q8.50_sA_0_0_0_sB_0_0_0	SXS
0.24999999969497322	-0.40000142147474765	0.799916096272389	0.05486015323399995	0.7446744183175935	1.	BBH_CFMS_d11.4_q9_sA_0_0_0_sB_0_0_0	SXS
0.2499999997137853	-0.4000023341304116	-0.7998607893209231	0.03626183669799998	0.4941383642744602	1.	BBH_CFMS_d11.3_q9.50_sA_0_0_0_sB_0_0_0	SXS
0.24999999977454326	0.29995588154555924	1.7143986958512907e-7	0.05280907053299999	0.7315754567540264	1.	BBH_CFMS_d11.2_q10_sA_0_0_0_sB_0_0_0	SXS
0.24999999977763243	-0.2999536151631327	1.6517549746322178e-7	0.044626095457000026	0.6399166170290664	1.	Q0.3333_0.0000_-0.5000	RIT
0.24999999986774293	0.60003	-2.e-6	0.058316000000000034	0.774671	0.25	Q0.3333_0.0000_0.5000	RIT
0.2499999999581093	0.6499600867922132	0.24999888204153886	0.06484497601399997	0.8172985054780552	1.	Q0.3333_0.0000_-0.8500	RIT
0.24999999996909278	-0.6249430948887997	-0.24999159997733084	0.03890701645799999	0.5477696430331351	1.	Q0.3333_0.0000_0.8500	RIT
0.24999999997541608	0.5999800173246808	3.0321764927705842e-6	0.058292791525999976	0.7749316855778345	1.	Q0.3333_-0.5000_-0.2500	RIT
0.24999999997878294	-0.5999577113999859	6.124767867747137e-6	0.041493960398999996	0.5921504511311668	1.	Q0.3333_-0.5000_0.2500	RIT
0.2499999999797504	0.	-0.8499694008261801	0.03916982803391156	0.551386	0.25	Q0.3333_0.5000_-0.2500	RIT
0.24999999998774042	0.800576	-0.800702	0.04935299999999998	0.684235	0.25	Q0.3333_0.5000_0.2500	RIT
0.24999999998775008	0.399919	-2.e-6	0.05455699999999997	0.745985	0.25	Q0.3333_-0.5000_-0.6500	RIT
0.2499999999946639	-0.9490469330811948	-0.9490469999987674	0.03186637653400004	0.3756657358120386	1.	Q0.3333_-0.5000_0.6500	RIT
0.24999999999599964	0.600029	-0.600096	0.048780000000000046	0.685258	0.25	Q0.3333_0.5000_-0.6500	RIT
0.2499999999966032	-0.8996859555889503	0.8997882560595316	0.04888975024599995	0.6835157314616032	1.	Q0.3333_0.5000_0.6500	RIT
0.249999999999	0.5000140002940054	-0.5000180004860116	0.048454714783386366	0.685774	0.25	Q0.3333_-0.8000_0.0000	RIT
0.24999999999912922	-0.7998424661700834	0.799896216637962	0.04884879660999997	0.6841355420015296	1.	Q0.3333_0.8000_0.0000	RIT
0.24999999999968953	-0.5999693759188368	0.5999830448847854	0.048670398263000014	0.6851497576226286	1.	Q0.3333_-0.8000_-0.5000	RIT
0.24999999999974998	0.399986	-0.400013	0.04843699999999995	0.685844	0.25	Q0.3333_-0.8000_0.5000	RIT
0.24999999999998274	-0.49950186518200035	0.4995062330921684	0.04816696113700003	0.6855439606058213	1.	Q0.3333_0.8000_-0.5000	RIT
0.24999999999998662	0.9794126191854642	0.9794128871713594	0.11076567288000005	0.9469579324926228	1.	Q0.3333_0.8000_0.5000	RIT
0.2499999999999985	-0.5999327041303018	-0.5999327225137603	0.03623167757599999	0.4942310039987561	1.	Q0.3333_-0.8000_-0.8000	RIT
0.24999999999999867	0.5999911035914798	0.5999911128311367	0.07316252865600004	0.8578109533431094	1.	Q0.3333_0.8000_0.8000	RIT
0.24999999999999897	-0.5999568726984301	-0.5999569704861586	0.03625504077599995	0.4942127346631212	1.	Q0.5000_0.0000_-0.8000	RIT
0.24999999999999903	0.7998756768785952	0.7998758990983809	0.08874867079399995	0.9075229208208118	1.	Q0.5000_0.0000_0.8000	RIT
0.24999999999999983	0.7998736139230043	0.799873563674652	0.088724459112	0.9075241932629561	1.	Q0.5000_-0.5000_-0.1000	RIT
0.2499999999999999	-0.7998627644623922	-0.799862765680328	0.03344325551899996	0.4268522567577969	1.	Q0.5000_0.5000_0.1000	RIT
0.2499999999999999	0.9495863057673775	0.9495863275179585	0.10629759553499996	0.9408507948935951	1.	Q0.5000_-0.5000_0.5000	RIT
0.24999999999999994	-0.799759895662852	-0.7997599262591604	0.03340627861199996	0.42689162853052526	1.	Q0.5000_0.5000_-0.5000	RIT
0.24999999999999994	-3.670506585416447e-9	-2.1572848953961118e-9	0.04838517316699997	0.6864298265473827	1.	Q0.5000_-0.5000_-0.6000	RIT
0.24999999999999994	0.9942464775738834	0.9942468465165978	0.11331120144200002	0.9499306125674598	1.	Q0.5000_0.5000_0.6000	RIT
0.25	-0.8995683064908686	-0.8995688053824206	0.03209156285799997	0.39274723634865527	1.	Q0.7500_0.0000_0.2500	RIT
0.25	-0.8	-0.8	0.033977	0.4262	0.25	Q0.7500_0.0000_-0.5000	RIT
0.25	-0.8	-0.4	0.036537	0.494027	0.25	Q0.7500_0.0000_0.5000	RIT
0.25	-0.5	-0.5	0.037937	0.52759	0.25	Q0.7500_0.0000_-0.8000	RIT
0.25	-0.43758585120466054	-0.4375857918693123	0.03890408631800002	0.5478065396478282	1.	Q0.7500_0.0000_0.8000	RIT
0.25	-0.4	-0.4	0.03949999999999998	0.56	0.25	Q0.7500_-0.2500_0.2500	RIT
0.25	-0.25	-0.25	0.042447	0.608476	0.25	Q0.7500_0.2500_-0.2500	RIT
0.25	-0.25	0	0.045246	0.647826	0.25	Q0.7500_-0.5000_0.0000	RIT
0.25	-0.25	0.25	0.048423	0.686208	0.25	Q0.7500_0.5000_0.0000	RIT
0.25	-0.2	-0.2	0.04359999999999997	0.624	0.25	Q0.7500_-0.5000_0.2500	RIT
0.25	-0.19998017499576431	-0.19998016246457073	0.04356116886200001	0.6242200994840253	1.	Q0.7500_0.5000_-0.2500	RIT
0.25	-2.e-6	-2.e-6	0.04837899999999995	0.686419	0.25	Q0.7500_-0.5000_-0.5000	RIT
0.25	0	-0.8	0.039828	0.559265	0.25	Q0.7500_-0.5000_0.5000	RIT
0.25	0	-0.5	0.042523	0.608514	0.25	Q0.7500_0.5000_-0.5000	RIT
0.25	0	0	0.0484	0.6862	0.25	Q0.7500_0.5000_0.5000	RIT
0.25	0	0.2	0.05130000000000001	0.7164	0.25	Q0.7500_-0.5000_0.8000	RIT
0.25	0	0.4	0.05459999999999998	0.7459	0.25	Q0.7500_-0.8000_0.0000	RIT
0.25	0	0.6	0.05840000000000001	0.7747	0.25	Q0.7500_0.8000_0.0000	RIT
0.25	0	0.8	0.06279999999999997	0.8024	0.25	Q0.7500_-0.8000_0.8000	RIT
0.25	0.1	0.1	0.05130000000000001	0.7165	0.25	Q0.7500_-0.8500_0.6375	RIT
0.25	0.2	-0.2	0.04849999999999999	0.6861	0.25	Q0.7500_0.8500_-0.6375	RIT
0.25	0.2	0.2	0.05449999999999999	0.7462	0.25	Q0.8200_-0.4400_0.3300	RIT
0.25	0.2	0.4	0.05830000000000002	0.7751	0.25	Q1.0000_0.0000_-0.5000	RIT
0.25	0.2	0.6	0.06259999999999999	0.8033	0.25	Q1.0000_0.0000_-0.8000	RIT
0.25	0.2	0.8	0.0676	0.8304	0.25	Q1.0000_-0.2500_0.0000	RIT
0.25	0.2000349735604482	0.20003497599017123	0.05452913817500005	0.7464309816752943	1.	Q1.0000_-0.2500_-0.2500	RIT
0.25	0.25	0.25	0.056224	0.760776	0.25	Q1.0000_-0.2500_0.2500	RIT
0.25	0.3	0.3	0.05820000000000003	0.7753	0.25	Q1.0000_0.2500_0.2500	RIT
0.25	0.35	0.35	0.0605	0.7903	0.25	Q1.0000_-0.5000_-0.5000	RIT
0.25	0.3999	-0.4001	0.04859999999999998	0.6857	0.25	Q1.0000_0.5000_0.5000	RIT
0.25	0.4	0.4	0.06240000000000001	0.8036	0.25	Q1.0000_-0.8000_-0.4000	RIT
0.25	0.5	0.5	0.06730000000000003	0.8313	0.25	Q1.0000_-0.8000_-0.8000	RIT
0.25	0.5	0.5	0.067306	0.830996	0.25	Q1.0000_0.8000_0.8000	RIT
0.25	0.5999	-0.6001	0.048799999999999955	0.6849	0.25	Q0.1667_0.0000_0.0000	RIT
0.25	0.5999633128277503	0.5999633117359635	0.07313201884300002	0.8578078287920727	1.	Q0.2000_0.0000_0.0000	RIT
0.25	0.6	0.6	0.07310000000000005	0.858	0.25	Q0.2500_0.0000_0.0000	RIT
0.25	0.7	0.7	0.07999999999999996	0.884	0.25	Q0.3333_0.0000_0.0000	RIT
0.25	0.7499357308612346	0.7499348923090948	0.084248458689	0.8955812478324563	1.	Q0.4000_0.0000_0.0000	RIT
0.25	0.8	0.8	0.089381	0.907691	0.25	Q0.5000_0.0000_0.0000	RIT
0.25	0.849825672616862	0.8498256684737253	0.09383250461199999	0.9190864514399686	1.	Q0.6000_0.0000_0.0000	RIT
0.25	0.8997373076584076	0.8997373016276484	0.09963367373499998	0.930211070315676	1.	Q0.6667_0.0000_0.0000	RIT
0.25	0.9595550896775946	0.959555155080978	0.10774550484699996	0.9429098402708282	1.	Q0.7500_0.0000_0.0000	RIT
0.25	0.9695039999990994	0.9695040000006981	0.10930916006400004	0.9449627773215968	1.	Q0.8500_0.0000_0.0000	RIT


==> anc/FinalStateUIB2016_suppl_spin_coeffs.txt <==
# coeff estimate stderr
a2 3.8326341618708577 0.0846966985779702
a3 -9.487364155598392 0.2382568594319807
a5 2.5134875145648374 0.04638999531976681
b1 1.0009563702914628 0.0006800202298736965
b2 0.7877509372255369 0.04152256326234002
b3 0.6540138407185817 0.07441829131952479
b5 0.8396665722805308 0.030443854600177463
f21 8.77367320110712 0.019255329275252604
f31 22.830033250479833 0.26537119324650876
f50 1.8804718791591157 0.002524885470867385
f11 4.409160174224525 0.004709522962923954
f52 0.0 0.0
d10 0.3223660562764661 0.019833100823719845
d11 9.332575956437443 0.8645046900360298
d20 -0.059808322561702126 0.002111666535580322
d30 2.3170397514509933 0.27956184897725433
d31 -3.2624649875884852 0.19969562405351135
f12 0.5118334706832706 0.08523451679847735
f22 -32.060648277652994 3.6362985044931513
f32 -153.83722669033995 10.033493577326322
f51 -4.770246856212403 0.3401700854828924


==> anc/FinalStateUIB2016_suppl_spin_covar_S.txt <==
# coeffs: b1 b2 b3 b5
 0.0000004624275130 0.0000224586113375 0.0000438743711950 0.0000164692642005
 0.0000224586113375 0.0017241232598750 0.0030501125154781 0.0012639826147467
 0.0000438743711950 0.0030501125154781 0.0055380820829177 0.0022387142471202
 0.0000164692642005 0.0012639826147467 0.0022387142471202 0.0009268282829167


==> anc/FinalStateUIB2016_suppl_spin_covar_eta.txt <==
# coeffs: a2 a3 a5
 0.0071735307500075 -0.0201689206220630 0.0039290152265890
 -0.0201689206220630 0.0567663310663906 -0.0110447211416415
 0.0039290152265890 -0.0110447211416415 0.0021520316657680


==> anc/FinalStateUIB2016_suppl_spin_covar_eta0.txt <==
# coeffs: f21 f31 f50
 0.0003707677054984 0.0025933985994287 0.0000388787857067
 0.0025933985994287 0.0704218702050759 0.0005922365749182
 0.0000388787857067 0.0005922365749182 0.0000063750466410


==> anc/FinalStateUIB2016_suppl_spin_covar_final.txt <==
# coeffs: d10 d11 d20 d30 d31 f12 f22 f32 f51
 0.0003933518882838 -0.0171300059870812 0.0000045466003313 0.0006002371782332 -0.0004389385204422 0.0005407301050677 -0.0065930480149133 -0.0063438742663136 -0.0006837431344320
 -0.0171300059870812 0.7473683590942920 -0.0002039181961575 -0.0259362477228490 0.0190667904537624 -0.0221972411460069 0.2937987142199159 0.3382849355474922 0.0303310238789453
 0.0000045466003313 -0.0002039181961575 0.0000044591355575 0.0001307585019306 -0.0001603060828212 -0.0000015028795996 -0.0006755897687746 -0.0014093179131807 -0.0000627319522252
 0.0006002371782332 -0.0259362477228490 0.0001307585019306 0.0781548274035812 -0.0523920656048574 0.0008853730970283 -0.4979785910712671 -0.6645844461765313 -0.0440759259758414
 -0.0004389385204422 0.0190667904537624 -0.0001603060828212 -0.0523920656048574 0.0398783422661213 0.0001433132361792 0.3397177801737930 0.5609512872886961 0.0307048334488162
 0.0005407301050677 -0.0221972411460069 -0.0000015028795996 0.0008853730970283 0.0001433132361792 0.0072649228538699 0.0676897988290630 0.5151321312534374 0.0062240913404402
 -0.0065930480149133 0.2937987142199158 -0.0006755897687746 -0.4979785910712671 0.3397177801737930 0.0676897988290630 13.2226668137791300 29.9457154639101000 1.2341313454141820
 -0.0063438742663136 0.3382849355474923 -0.0014093179131807 -0.6645844461765313 0.5609512872886961 0.5151321312534375 29.9457154639101000 100.6709933662486000 2.8533767270574600
 -0.0006837431344320 0.0303310238789453 -0.0000627319522252 -0.0440759259758414 0.0307048334488162 0.0062240913404402 1.2341313454141830 2.8533767270574600 0.1157156870574383


==> anc/UIBFits2016.m <==
(* ::Package:: *)

(* ::Title:: *)
(*UIBFits2016 Package*)


(* ::Subtitle:: *)
(*Some analytical fits for NR results*)


(* ::Subtitle:: *)
(*XJ, DK, SH 2016*)


(* ::Input:: *)
(*Off[General::spell]*)
(*Off[General::spell1]*)


(* ::SmallText:: *)
(*This notebook has to the AutoSave Package option turned on, and saves the initialization cells to a package format  file whenever the notebook is saved.*)


(* ::Section::Closed:: *)
(*Begin Package*)


BeginPackage["UIBFits2016`",{"UIBFits2016`"}];



FinalSpinUIB2016::usage="FinalSpinUIB2016[\[Eta]_,\[Chi]1_,\[Chi]2_]"
EradUIB2016::usage="EradUIB2016[\[Eta]_,\[Chi]1_,\[Chi]2_]"


Begin["`Private`"];


(* ::Section:: *)
(*Fit Functions*)


(* as of EnergyFitsNew.nb git commit:27a4350209aedfb94dc8ccbc68b56e364d6fca1c *)
EradUIB2016[\[Eta]_,\[Chi]1_,\[Chi]2_]:=Module[{m1,m2,S},
m1=1/2 (1+Sqrt[1-4 \[Eta]]);
m2=1/2 (1-Sqrt[1-4 \[Eta]]);

S= (m1^2 \[Chi]1 + m2^2 \[Chi]2)/(m1^2 + m2^2);

(((1-(2 Sqrt[2])/3) \[Eta]+0.5609904135313374` \[Eta]^2-0.84667563764404` \[Eta]^3+3.145145224278187` \[Eta]^4) (1+S^3 (-0.6320191645391563`+ 4.952698546796005` \[Eta]-10.023747993978121` \[Eta]^2)+S^2 (-0.17762802148331427`+ 2.176667900182948` \[Eta]^2)+S (-0.13084389181783257`- 1.1387311580238488` \[Eta]+5.49074464410971` \[Eta]^2)))/(1+S (-0.9919475346968611`+ 0.367620218664352` \[Eta]+4.274567337924067` \[Eta]^2))
-0.01978238971523653` S (1-4.91667749015812` \[Eta]) (1-4 \[Eta])^0.5` \[Eta] (\[Chi]1-\[Chi]2)-0.09803730445895877` (1-4 \[Eta])^0.5` (1-3.2283713377939134` \[Eta]) \[Eta]^2 (\[Chi]1-\[Chi]2)+0.01118530335431078` \[Eta]^3 (\[Chi]1-\[Chi]2)^2]


(* as of SpinFitsNew.nb git commit:27a4350209aedfb94dc8ccbc68b56e364d6fca1c *)
FinalSpinUIB2016[\[Eta]_,\[Chi]1_,\[Chi]2_]:=Module[{m1,m2,S},
m1=1/2 (1+Sqrt[1-4 \[Eta]]);
m2=1/2 (1-Sqrt[1-4 \[Eta]]);

S= (m1^2 \[Chi]1 + m2^2 \[Chi]2)/(m1^2 + m2^2);

(m1^2 \[Chi]1 + m2^2 \[Chi]2) +(2 Sqrt[3] \[Eta]+20.0830030082033` \[Eta]^2-12.333573402277912` \[Eta]^3)/(1+7.2388440419467335` \[Eta])+
 0.3223660562764661` (1-4 \[Eta])^0.5` \[Eta]^2 (1+9.332575956437443` \[Eta]) (\[Chi]1-\[Chi]2)-0.059808322561702126` \[Eta]^3 (\[Chi]1-\[Chi]2)^2+
(2.3170397514509933` (1-4 \[Eta])^0.5` (1-3.2624649875884852` \[Eta]) \[Eta]^3 (\[Chi]1-\[Chi]2) (1/4 (1+Sqrt[1-4 \[Eta]])^2 \[Chi]1+1/4 (1-Sqrt[1-4 \[Eta]])^2 \[Chi]2))/(1/4 (1-Sqrt[1-4 \[Eta]])^2+1/4 (1+Sqrt[1-4 \[Eta]])^2)+
(((0.` -0.8561951310209386` \[Eta]-0.09939065676370885` \[Eta]^2+1.668810429851045` \[Eta]^3) (1/4 (1+Sqrt[1-4 \[Eta]])^2 \[Chi]1+1/4 (1-Sqrt[1-4 \[Eta]])^2 \[Chi]2))/(1/4 (1-Sqrt[1-4 \[Eta]])^2+1/4 (1+Sqrt[1-4 \[Eta]])^2)+((0.` +0.5881660363307388` \[Eta]-2.149269067519131` \[Eta]^2+3.4768263932898678` \[Eta]^3) (1/4 (1+Sqrt[1-4 \[Eta]])^2 \[Chi]1+1/4 (1-Sqrt[1-4 \[Eta]])^2 \[Chi]2)^2)/(1/4 (1-Sqrt[1-4 \[Eta]])^2+1/4 (1+Sqrt[1-4 \[Eta]])^2)^2+((0.` +0.142443244743048` \[Eta]-0.9598353840147513` \[Eta]^2+1.9595643107593743` \[Eta]^3) (1/4 (1+Sqrt[1-4 \[Eta]])^2 \[Chi]1+1/4 (1-Sqrt[1-4 \[Eta]])^2 \[Chi]2)^3)/(1/4 (1-Sqrt[1-4 \[Eta]])^2+1/4 (1+Sqrt[1-4 \[Eta]])^2)^3)/(1+((-0.9142232693081653`+ 2.3191363426522633` \[Eta]-9.710576749140989` \[Eta]^3) (1/4 (1+Sqrt[1-4 \[Eta]])^2 \[Chi]1+1/4 (1-Sqrt[1-4 \[Eta]])^2 \[Chi]2))/(1/4 (1-Sqrt[1-4 \[Eta]])^2+1/4 (1+Sqrt[1-4 \[Eta]])^2))]


(* ::Section::Closed:: *)
(*End Package*)


End[];
EndPackage[];

